Genuinely Multipartite Noncausality

The study of correlations with no definite causal order has revealed a rich structure emerging when more than two parties are involved. This motivates the consideration of multipartite "noncausal" correlations that cannot be realised even if noncausal resources are made available to a smaller number of parties. Here we formalise this notion: genuinely N-partite noncausal correlations are those that cannot be produced by grouping N parties into two or more subsets, where a causal order between the subsets exists. We prove that such correlations can be characterised as lying outside a polytope, whose vertices correspond to deterministic strategies and whose facets define what we call "2-causal" inequalities. We show that genuinely multipartite noncausal correlations arise within the process matrix formalism, where quantum mechanics holds locally but no global causal structure is assumed, although for some inequalities no violation was found. We further introduce two refined definitions that allow one to quantify, in different ways, to what extent noncausal correlations correspond to a genuinely multipartite resource.

==> anc/Supplementary_Material.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 11.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[    277087,       6394]
NotebookOptionsPosition[    271755,       6231]
NotebookOutlinePosition[    272434,       6259]
CellTagsIndexPosition[    272365,       6254]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Supplementary Material for \"Genuinely Multipartite \
Noncausality\"", "Subsection"]], "Title"],

Cell[CellGroupData[{

Cell[TextData[{
 "Alastair A. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Abbott", 
    SuperscriptBox[",", "1"]}], TraditionalForm]]],
 " Julian ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Wechs", 
    SuperscriptBox[",", "1"]}], TraditionalForm]]],
 " Fabio ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Costa", 
    SuperscriptBox[",", "2"]}], TraditionalForm]]],
 " and Cyril ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["Branciard", "1"], TraditionalForm]]]
}], "Author"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "1"], TraditionalForm]]],
 "University Grenoble Alpes, CNRS, Grenoble INP, Institut N\[EAcute]el, 38000 \
Grenoble, France\n",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "2"], TraditionalForm]]],
 "Centre for Engineered Quantum Systems, School of Mathematics and Physics, \n\
The University of Queensland, St Lucia, QLD 4072, Australia"
}], "Institution"],

Cell["", "Abstract"],

Cell["\<\
This file contains the full list of 2-causal inequalities that delimit the \
2-causal polytope in the tripartite \[OpenCurlyDoubleQuote]lazy scenario\
\[CloseCurlyDoubleQuote]. In particular, we explicitly list all 473 families \
(equivalence classes) of nontrivial facet-inducing 2-causal inequalities. \
These inequalities are organised into those which can be saturated with fixed \
order (fully) causal correlations, those that require dynamical order (hence \
still fully causal) correlations, and those that require noncausal (but \
2-causal) correlations to be saturated. We further break down these classes \
of inequalities into those for which we found a violation with classical \
process matrices, those for which we only found violations with nonclassical \
process matrices, and those for which no process matrix violation was found. \
Finally, we list the inequalities that have particular symmetries and those \
that are also facets of the standard (fully) causal polytope, and give game \
interpretations for some of these.\
\>", "Abstract",
 TextJustification->1.]
}, Open  ]],

Cell[CellGroupData[{

Cell["All 2-causal inequalities in the tripartite lazy scenario", "Section"],

Cell["\<\
In order to specify the 2-causal inequalities in a generic fashion, we first \
need to fix a parametrisation of the probability space. In particular, we use \
the parametrisation employed in Ref. [1], which we also used to solve the \
facet enumeration problem, where we take\
\>", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox["P", "\[RightVector]"], "=", 
   RowBox[{
    RowBox[{
     StyleBox["(",
      FontSize->14], 
     RowBox[{
      RowBox[{
       SubscriptBox["P", "A"], "(", 
       RowBox[{"1", 
        RowBox[{"\[LeftBracketingBar]", "100"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", "B"], "(", 
       RowBox[{"1", 
        RowBox[{"\[LeftBracketingBar]", "010"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", "C"], "(", 
       RowBox[{"1", 
        RowBox[{"\[LeftBracketingBar]", "001"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["AB",
         FontSlant->"Italic"]], "(", 
       RowBox[{"10", 
        RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["AB",
         FontSlant->"Italic"]], "(", 
       RowBox[{"01", 
        RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["AB",
         FontSlant->"Italic"]], "(", 
       RowBox[{"11", 
        RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["BC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"10", 
        RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["BC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"01", 
        RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["BC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"11", 
        RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["AC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"01", 
        RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["AC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"10", 
        RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["AC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"11", 
        RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["ABC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"100", 
        RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["ABC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"010", 
        RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["ABC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"001", 
        RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["ABC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"110", 
        RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["ABC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"011", 
        RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["ABC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"101", 
        RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["ABC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"111", 
        RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}]}], 
     StyleBox[")",
      FontSize->14]}], 
    StyleBox[".",
     FontSize->14]}]}], TraditionalForm]], "Equation"],

Cell[TextData[{
 "A linear inequality on ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["P", "\[RightVector]"], TraditionalForm]]],
 " can thus be characterized by a vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["u", "\[RightVector]"], "=", 
    RowBox[{"(", 
     RowBox[{"k", ",", " ", 
      OverscriptBox["v", "\[RightVector]"]}], ")"}]}], TraditionalForm]]],
 " where ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]]],
 " is a constant and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["v", "\[RightVector]"], TraditionalForm]]],
 " is another vector, and the inequality is given by"
}], "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"k", "+", 
    RowBox[{
     OverscriptBox["P", "\[RightVector]"], "\[CenterDot]", 
     OverscriptBox["v", "\[RightVector]"]}]}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", ",", " ", 
       OverscriptBox["P", "\[RightVector]"]}], ")"}], "\[CenterDot]", 
     OverscriptBox["u", "\[RightVector]"]}], "\[GreaterEqual]", "0.", " "}]}],
   TraditionalForm]], "Equation"],

Cell[TextData[{
 "In order to represent the 2-causal inequalities in a canonical form and to \
simplify the presentation, it will be more convenient to represent the \
inequalities in the 26-dimensional space in which the probabilities that can \
be inferred from normalization are explicitly represented, rather than the \
19-dimensional space in which ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["P", "\[RightVector]"], TraditionalForm]]],
 " was defined. That is, we instead take ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["u", "\[RightVector]"], "=", 
    RowBox[{"(", 
     RowBox[{"k", ",", " ", 
      OverscriptBox["v", "\[RightVector]"]}], ")"}]}], TraditionalForm]]],
 " to be a 27-dimensional vector such that"
}], "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"k", "+", 
     RowBox[{
      OverscriptBox["R", "\[RightVector]"], "\[CenterDot]", 
      OverscriptBox["v", "\[RightVector]"]}]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", ",", " ", 
        OverscriptBox["R", "\[RightVector]"]}], ")"}], "\[CenterDot]", 
      OverscriptBox["u", "\[RightVector]"]}], "\[GreaterEqual]", "0"}]}], 
   ","}], TraditionalForm]], "Equation"],

Cell["where ", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox["R", "\[RightVector]"], "=", 
   RowBox[{
    StyleBox["(",
     FontSize->14], 
    RowBox[{
     RowBox[{
      SubscriptBox["P", "A"], "(", 
      RowBox[{"0", 
       RowBox[{"\[LeftBracketingBar]", "100"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", "A"], "(", 
      RowBox[{"1", 
       RowBox[{"\[LeftBracketingBar]", "100"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", "B"], "(", 
      RowBox[{"0", 
       RowBox[{"\[LeftBracketingBar]", "010"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", "B"], "(", 
      RowBox[{"1", 
       RowBox[{"\[LeftBracketingBar]", "010"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", "C"], "(", 
      RowBox[{"0", 
       RowBox[{"\[LeftBracketingBar]", "001"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", "C"], "(", 
      RowBox[{"1", 
       RowBox[{"\[LeftBracketingBar]", "001"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["AB",
        FontSlant->"Italic"]], "(", 
      RowBox[{"00", 
       RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["AB",
        FontSlant->"Italic"]], "(", 
      RowBox[{"10", 
       RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["AB",
        FontSlant->"Italic"]], "(", 
      RowBox[{"01", 
       RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["AB",
        FontSlant->"Italic"]], "(", 
      RowBox[{"11", 
       RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], ",", 
     RowBox[{
      StyleBox[
       SubscriptBox["P", "BC"],
       FontSlant->"Italic"], "(", 
      RowBox[{"00", 
       RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["BC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"10", 
       RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["BC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"01", 
       RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["BC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"11", 
       RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["AC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"00", 
       RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["AC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"01", 
       RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["AC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"10", 
       RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["AC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"11", 
       RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"000", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"100", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"010", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"001", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"110", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"011", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"101", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], ",", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"111", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}]}], 
    StyleBox[")",
     FontSize->14]}]}], TraditionalForm]], "Equation"],

Cell["is the complete probability vector.", "Text"],

Cell[TextData[{
 "We represent the inequalities in a canonical form, in which: a) ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "\[LessEqual]", "0"}], TraditionalForm]]],
 "; b) each element of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["v", "\[RightVector]"], TraditionalForm]]],
 " is non-negative, i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["v", "i"], "\[GreaterEqual]", "0"}], TraditionalForm]]],
 " for all ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]]],
 "; c) for each input for at least one ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]]],
 " we have ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["v", "i"], "=", "0"}], TraditionalForm]]],
 "; and d) the coefficients are all integers with greatest common divisor 1. \
Note that condition (c) ensures that ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", "k", "|"}], TraditionalForm]]],
 " cannot be made any smaller while maintaining the first two conditions and \
that ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]]],
 " is the maximum algebraic violation of the inequality. The raw list of \
families of inequalities can be viewed or copied by expanding the cell group \
below."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Expand", " ", "cell", " ", "group", " ", "for", " ", "the", " ", "raw", 
    " ", "list", " ", "of", " ", "families", " ", "of", " ", "2"}], "-", 
   RowBox[{"causal", " ", "inequalities"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "In", " ", "order", " ", "to", " ", "make", " ", "the", " ", 
    "inequalities", " ", "more", " ", "readable"}], ",", " ", 
   RowBox[{"the", " ", "following", " ", "method", " ", "breaks", " ", 
    FormBox[
     OverscriptBox["u", "\[RightVector]"],
     TraditionalForm], " ", "into", " ", "sublists", " ", "for", " ", "each", 
    " ", "input", " ", "combination"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DecomposeInequality", "[", "u_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{"u", "\[LeftDoubleBracket]", 
      RowBox[{"2", ";;", "3"}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{"u", "\[LeftDoubleBracket]", 
      RowBox[{"4", ";;", "5"}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{"u", "\[LeftDoubleBracket]", 
      RowBox[{"6", ";;", "7"}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{"u", "\[LeftDoubleBracket]", 
      RowBox[{"8", ";;", "11"}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{"u", "\[LeftDoubleBracket]", 
      RowBox[{"12", ";;", "15"}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{"u", "\[LeftDoubleBracket]", 
      RowBox[{"16", ";;", "19"}], "\[RightDoubleBracket]"}], ",", 
     RowBox[{"u", "\[LeftDoubleBracket]", 
      RowBox[{"20", ";;", "27"}], "\[RightDoubleBracket]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "To", " ", "folowing", " ", "is", " ", "the", " ", "full", " ", "list", 
    " ", "of", " ", "inequalities"}], ",", " ", 
   RowBox[{
   "grouped", " ", "into", " ", "several", " ", "pertinent", " ", 
    "classes"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fixedOrderSaturableClassicalPMViolableIneqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "6", ",", "6", ",", "6", ",", "6", ",", "0", ",", "4", ",", "4", 
       ",", "0", ",", "4", ",", "3", ",", "1", ",", "3", ",", "0", ",", "1", 
       ",", "6", ",", "0", ",", "1", ",", "6", ",", "1", ",", "6", ",", "6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", "0", ",", "5", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "6", ",", "6", 
       ",", "0", ",", "6", ",", "5", ",", "5", ",", "1", ",", "0", ",", "5", 
       ",", "5", ",", "0", ",", "5", ",", "2", ",", "5", ",", "5", ",", "5"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", "2", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "3", ",", "7", ",", "7", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "6", ",", "0", ",", "6", ",", "6", ",", "5", 
       ",", "0", ",", "5", ",", "5", ",", "4", ",", "5", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "6", ",", "6", ",", "4", ",", "0", ",", "5", ",", "5", 
       ",", "0", ",", "5", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", 
       ",", "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "6", ",", "6", ",", "2", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "4", ",", "4", ",", "0", ",", "4", ",", "0", 
       ",", "4", ",", "2", ",", "2", ",", "4", ",", "2", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "0", ",", "3", ",", "4", ",", "0", ",", "6", 
       ",", "0", ",", "5", ",", "0", ",", "5", ",", "5", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "5", ",", "1", ",", "3", ",", "3", ",", "3", ",", "5", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "6", ",", "6", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "5", ",", "0", ",", "5", ",", "5", ",", "4", 
       ",", "0", ",", "4", ",", "4", ",", "3", ",", "4", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "4", ",", "4", ",", "0", ",", "5", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "0", ",", "2", ",", "1", ",", "5", 
       ",", "1", ",", "5", ",", "5", ",", "0", ",", "5", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "5", ",", "4", ",", "4", ",", "4", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "4", ",", "0", ",", "1", ",", "4", ",", "0", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "4", ",", "0", ",", "4", ",", "1", ",", "4", ",", "4", 
       ",", "0", ",", "4", ",", "1", ",", "1", ",", "1", ",", "0", ",", "5", 
       ",", "5", ",", "0", ",", "5", ",", "3", ",", "3", ",", "5", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "5", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "4", 
       ",", "4", ",", "0", ",", "4", ",", "3", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "4", ",", "0", ",", "5", 
       ",", "0", ",", "3", ",", "0", ",", "5", ",", "5", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "4", ",", "4", ",", "2", ",", "0", ",", "4", 
       ",", "4", ",", "0", ",", "4", ",", "1", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "4", ",", "4", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "4", ",", "4", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "5", ",", "5", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "4", ",", "4", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "5", ",", "4", ",", "4", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "4", ",", "4", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "5", ",", "5", ",", "5", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "4", ",", "4", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "4", ",", "0", ",", "4", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "4", ",", "4", ",", "4", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "4", ",", "0", ",", "5", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "4", ",", "4", ",", "2", ",", "0", ",", "4", 
       ",", "4", ",", "0", ",", "4", ",", "1", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "4", ",", "0", ",", "5", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "4", ",", "4", ",", "4", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "5", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "5", ",", "5", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "4", ",", "4", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "5", ",", "0", ",", "2", ",", "0", 
       ",", "5", ",", "5", ",", "5", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "4", ",", "4", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "1", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "4", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "3", ",", "4", ",", "4", ",", "0", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "1", ",", "0", ",", "0", ",", "5", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "4", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "3", ",", "0", ",", "3", ",", "3", ",", "4", 
       ",", "3", ",", "4", ",", "4", ",", "0", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "5", ",", "5", ",", "5", ",", "0", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "4", ",", "0", ",", "4", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "0", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "5", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "4", ",", "4", 
       ",", "0", ",", "4", ",", "1", ",", "0", ",", "5", ",", "5", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "4", ",", "4", ",", "0", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "4", 
       ",", "0", ",", "4", ",", "4", ",", "1", ",", "4", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "3", ",", "3", ",", "0", ",", "4", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "2", ",", "4", 
       ",", "1", ",", "4", ",", "4", ",", "1", ",", "4", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "3", ",", "0", ",", "2", ",", "4", 
       ",", "0", ",", "4", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "4", 
       ",", "4", ",", "0", ",", "4", ",", "3", ",", "2", ",", "4", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "3", ",", "1", ",", "3", ",", "0", ",", "4", 
       ",", "4", ",", "0", ",", "4", ",", "3", ",", "1", ",", "4", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "3", ",", "0", ",", "1", ",", "4", 
       ",", "0", ",", "4", ",", "3", ",", "1", ",", "3", ",", "0", ",", "1", 
       ",", "3", ",", "0", ",", "1", ",", "3", ",", "1", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "4", ",", "4", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "2", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "3", ",", "0", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "3", ",", "0", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "3", ",", "0", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "4", ",", "1", ",", "4", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "4", ",", "3", ",", "3", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "4", ",", "4", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "0", 
       ",", "3", ",", "0", ",", "0", ",", "3", ",", "0", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "4", ",", "4", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "3", ",", "4", ",", "0", ",", "4", ",", "2", 
       ",", "3", ",", "2", ",", "0", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "4", 
       ",", "0", ",", "4", ",", "4", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "4", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "4", ",", "0", 
       ",", "1", ",", "4", ",", "1", ",", "4", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "4", ",", "3", ",", "3", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "4", 
       ",", "0", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "4", 
       ",", "0", ",", "3", ",", "0", ",", "3", ",", "3", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "4", 
       ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", ",", "3", ",", "0", 
       ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "2", ",", "4", ",", "4", ",", "2", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "4", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "2", ",", "4", ",", "4", ",", "2", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "0", ",", "2", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "2", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "4", ",", "0", ",", "4", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "4", ",", "4", ",", "2", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "4", ",", "0", ",", "4", ",", "0", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "4", ",", "4", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "4", ",", "0", ",", "4", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "4", 
       ",", "0", ",", "4", ",", "4", ",", "4", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "4", ",", "1", ",", "1", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "4", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "0", ",", "2", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "4", 
       ",", "0", ",", "3", ",", "0", ",", "4", ",", "4", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "0", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "4", ",", "0", ",", "4", 
       ",", "0", ",", "4", ",", "0", ",", "4", ",", "3", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "4", ",", "1", ",", "1", ",", "1", ",", "1", ",", "4", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", ",", "4", 
       ",", "0", ",", "4", ",", "3", ",", "3", ",", "1", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "4", 
       ",", "0", ",", "4", ",", "3", ",", "3", ",", "3", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "4", ",", "4", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "0", ",", "4", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", "4", 
       ",", "0", ",", "1", ",", "0", ",", "3", ",", "3", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "3", ",", "3", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "4", ",", "4", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "4", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "0", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "0", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "3", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "4", ",", "4", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "3", 
       ",", "1", ",", "3", ",", "3", ",", "1", ",", "3", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "4", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "0", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "3", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "2", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "3", ",", "2", ",", "3", ",", "0", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "2", ",", "0", ",", "0", ",", "4", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "3", ",", "2", ",", "3", ",", "0", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "3", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "4", ",", "4", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "3", ",", "3", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "0", ",", "4", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "3", ",", "2", ",", "3", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", 
       ",", "1", ",", "0", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", 
       ",", "3", ",", "1", ",", "3", ",", "0", ",", "1", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "1", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "0", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "3", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", "1", ",", "3", ",", "3", ",", "0", ",", "3", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "3", 
       ",", "1", ",", "3", ",", "3", ",", "0", ",", "3", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "2", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "2", ",", "0", ",", "1", ",", "3", ",", "1", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "2", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "3", ",", "1", ",", "1", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "0", ",", "3", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "2", ",", "0", ",", "1", ",", "3", ",", "1", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "3", ",", "1", ",", "1", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "3", ",", "1", ",", "1", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "0", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "3", 
       ",", "1", ",", "3", ",", "3", ",", "0", ",", "3", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "3", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "3", ",", "0", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", "3", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "3", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "3", ",", "0", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", "3", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "3", ",", "1", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "3", ",", "1", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "3", ",", "1", ",", "3", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "2", ",", "1", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "3", ",", "0", ",", "1", 
       ",", "2", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "2", ",", "0", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "2", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "1", ",", "3", ",", "3", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "2", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "3", 
       ",", "3", ",", "1", ",", "3", ",", "0", ",", "1", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "2", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "3", ",", "3", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "2", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "3", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "3", ",", "3", ",", "2", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "3", ",", "0", ",", "1", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "2", ",", "3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "2", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "3", ",", "1", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "1", ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "3", 
       ",", "0", ",", "3", ",", "0", ",", "3", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "0", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "3", ",", "0", ",", "3", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "0", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", 
       ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", 
       ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", 
       ",", "1", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fixedOrderSaturableQuantumPMViolableIneqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "2", ",", "4", ",", "0", ",", "5", ",", "5", 
       ",", "0", ",", "5", ",", "2", ",", "2", ",", "1", ",", "0", ",", "4", 
       ",", "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "4", ",", "0", ",", "5", ",", "5", 
       ",", "0", ",", "5", ",", "2", ",", "2", ",", "1", ",", "0", ",", "2", 
       ",", "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "1", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "6", ",", "6", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "4", ",", "0", ",", "4", ",", "4", ",", "5", 
       ",", "0", ",", "5", ",", "5", ",", "3", ",", "5", ",", "5", ",", "5"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "2", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "6", ",", "6", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "5", ",", "0", ",", "5", ",", "5", ",", "4", 
       ",", "0", ",", "4", ",", "4", ",", "3", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "5", ",", "5", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "4", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "5", ",", "3", ",", "3", ",", "5"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "4", ",", "0", ",", "4", ",", "1", ",", "4", ",", "4", 
       ",", "0", ",", "4", ",", "1", ",", "1", ",", "1", ",", "0", ",", "5", 
       ",", "5", ",", "0", ",", "5", ",", "3", ",", "3", ",", "5", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "2", ",", "4", ",", "0", ",", "4", ",", "4", 
       ",", "0", ",", "4", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "4", ",", "3", ",", "3", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "4", ",", "0", ",", "4", ",", "4", 
       ",", "0", ",", "4", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "3", ",", "0", ",", "3", ",", "4", ",", "3", ",", "3", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "5", ",", "5", ",", "4", ",", "0", ",", "4", ",", "4", 
       ",", "0", ",", "4", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "3", ",", "0", ",", "3", ",", "4", ",", "3", ",", "3", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "2", ",", "2", ",", "0", ",", "4", 
       ",", "4", ",", "0", ",", "4", ",", "3", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "5", ",", "5", ",", "5", ",", "0", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "4", ",", "0", ",", "4", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "0", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "5", ",", "5", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "4", ",", "0", ",", "4", ",", "4", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "4", ",", "4", ",", "0", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "4", 
       ",", "0", ",", "4", ",", "4", ",", "1", ",", "4", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "4", ",", "4", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "3", ",", "0", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "3", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "3", ",", "0", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "4", 
       ",", "0", ",", "4", ",", "4", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "4", 
       ",", "0", ",", "3", ",", "0", ",", "3", ",", "3", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "4", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "2", ",", "4", ",", "4", ",", "2", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "3", ",", "0", ",", "4", 
       ",", "0", ",", "3", ",", "0", ",", "4", ",", "4", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "0", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "4", ",", "0", ",", "4", 
       ",", "0", ",", "4", ",", "0", ",", "4", ",", "3", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "4", ",", "1", ",", "1", ",", "1", ",", "1", ",", "4", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "4", 
       ",", "0", ",", "4", ",", "3", ",", "3", ",", "3", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "3", ",", "2", ",", "0", ",", "4", 
       ",", "0", ",", "1", ",", "0", ",", "3", ",", "3", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "3", ",", "3", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "4", ",", "1", ",", "4", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "4", ",", "4", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "3", ",", "0", 
       ",", "4", ",", "4", ",", "4", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "0", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "1", ",", "0", ",", "0", ",", "4", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "0", ",", "3", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "3", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "3", ",", "0", ",", "3", ",", "3", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "3", ",", "0", ",", "3", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "3", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "1", ",", "3", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "3", ",", "1", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "3", ",", "1", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "2", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "1", ",", "3", ",", "3", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "2", ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "3", ",", "3", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "3", ",", "0", ",", "3", ",", "1", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "2", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "3", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "0", ",", "3", ",", "0", 
       ",", "3", ",", "3", ",", "2", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "3", ",", "0", ",", "1", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "1", ",", "3", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "0", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "2", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "0", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "3", 
       ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "3", ",", "1", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "3", 
       ",", "3", ",", "0", ",", "3", ",", "1", ",", "1", ",", "3", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "3", ",", "3", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "0", ",", "3", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "2", ",", "2", ",", "0", ",", "3", 
       ",", "0", ",", "1", ",", "0", ",", "3", ",", "3", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "2", ",", "2", ",", "0", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "1", ",", "0", ",", "0", ",", "3", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "3", ",", "0", ",", "3", ",", "0", ",", "3", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "3", ",", "3", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", ",", "2", 
       ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "1", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "2", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "1", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "1", ",", "0", ",", "2", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", 
       ",", "1", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2", ",", "0", ",", "2", ",", "0", ",", "2", 
       ",", "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "2", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dynamicalOrderSaturableClassicalPMViolableIneqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "0", ",", "3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "4", ",", "4", ",", "1", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dynamicalOrderSaturableQuantumPMViolableIneqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "5", ",", "5", ",", "4", ",", "0", ",", "4", ",", "4", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "3", ",", "4", ",", "3", ",", "4", ",", "4", ",", "3", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "4", ",", "0", ",", "1", ",", "0", 
       ",", "4", ",", "5", ",", "5", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "1", ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "5", ",", "0", ",", "1", ",", "0", 
       ",", "4", ",", "5", ",", "5", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "5", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "5", ",", "5", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "4", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "2", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", 
       ",", "0", ",", "2", ",", "3", ",", "3", ",", "3", ",", "0", ",", "4", 
       ",", "4", ",", "0", ",", "4", ",", "2", ",", "2", ",", "4", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "1", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "2", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "3", ",", "0", ",", "2", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "2", ",", "0", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "3", ",", "0", ",", "0", ",", "1", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "0", ",", "2", ",", "0", ",", "1", 
       ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"noncausal2causalSaturableClassicalPMViolableIneqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "9"}], ",", "0", ",", "2", ",", "0", ",", "4", ",", "0", 
       ",", "4", ",", "8", ",", "8", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "8", ",", "8", ",", "8", ",", "0", ",", "0", 
       ",", "7", ",", "5", ",", "5", ",", "7", ",", "5", ",", "7", ",", "7"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "5", ",", "6", ",", "6", ",", "6", ",", "0", ",", "2", ",", "2", 
       ",", "2", ",", "0", ",", "6", ",", "2", ",", "6", ",", "0", ",", "0", 
       ",", "7", ",", "7", ",", "3", ",", "7", ",", "7", ",", "7", ",", "7"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "6", ",", "6", ",", "6", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "6", ",", "1", ",", "6", ",", "0", ",", "0", 
       ",", "5", ",", "5", ",", "3", ",", "5", ",", "5", ",", "5", ",", "5"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "7"}], ",", "0", ",", "7", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "4", ",", "1", ",", "4", ",", "0", ",", "5", 
       ",", "0", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "6", ",", "4", ",", "4", ",", "4", ",", "0", ",", "3", ",", "3", 
       ",", "2", ",", "0", ",", "3", ",", "2", ",", "3", ",", "0", ",", "0", 
       ",", "5", ",", "5", ",", "0", ",", "5", ",", "5", ",", "5", ",", "5"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "6", ",", "5", ",", "5", ",", "5", ",", "0", ",", "3", ",", "3", 
       ",", "1", ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "4", ",", "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "0", ",", "6", ",", "0", ",", "2", ",", "0", 
       ",", "6", ",", "3", ",", "3", ",", "1", ",", "0", ",", "5", ",", "5", 
       ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "4", 
       ",", "0", ",", "4", ",", "4", ",", "4", ",", "4", ",", "0", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "5", ",", "3", ",", "3", ",", "3", ",", "0", ",", "2", ",", "2", 
       ",", "2", ",", "0", ",", "3", ",", "2", ",", "3", ",", "0", ",", "0", 
       ",", "4", ",", "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "5", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "1", 
       ",", "0", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "4", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "3", ",", "3", ",", "3", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "3", ",", "1", ",", "3", ",", "0", ",", "0", 
       ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "2", ",", "0", ",", "4", ",", "0", 
       ",", "4", ",", "3", ",", "3", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", 
       ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "1", ",", "1", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "3", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "4", ",", "0", ",", "2", ",", "0", 
       ",", "4", ",", "3", ",", "3", ",", "1", ",", "0", ",", "3", ",", "3", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", 
       ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"noncausal2causalSaturableQuantumPMViolableIneqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "4", ",", "1", ",", "4", ",", "0", ",", "7", ",", "7", 
       ",", "7", ",", "0", ",", "4", ",", "4", ",", "1", ",", "0", ",", "0", 
       ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "4", ",", "1", 
       ",", "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "5", ",", "1", ",", "1", ",", "1", ",", "0", ",", "4", ",", "1", 
       ",", "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", "0", ",", "0", 
       ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5"}], ",", "0", ",", "5", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "4", ",", "4", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "4", ",", "1", ",", "4", ",", "0", ",", "3", 
       ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"noncausal2causalSaturableNoViolation", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "0", 
       ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"allFacets", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "fixedOrderSaturableClassicalPMViolableIneqs", ",", 
     "fixedOrderSaturableQuantumPMViolableIneqs", ",", 
     "dynamicalOrderSaturableClassicalPMViolableIneqs", ",", 
     "dynamicalOrderSaturableQuantumPMViolableIneqs", ",", 
     "noncausal2causalSaturableClassicalPMViolableIneqs", ",", 
     "noncausal2causalSaturableQuantumPMViolableIneqs", ",", 
     "noncausal2causalSaturableNoViolation"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"permutationSymmetricIneqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "2", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", 
       ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "0", ",", "0", 
       ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cyclicPermutationSymmetricIneqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
       ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", 
       ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],

Cell[BoxData[
 RowBox[{
  RowBox[{"commonIneqsToStandardPolytope", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", 
       ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}],
       "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],

Cell["", "Text"],

Cell[TextData[{
 "In the following we list all the 473 families of (nontrivial) 2-causal \
inequalities for this scenario, represented by the vector ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["u", "\[RightVector]"], TraditionalForm]]],
 " described above, where coefficients corresponding to probabilities in ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["R", "\[RightVector]"], TraditionalForm]]],
 " with the same inputs have been grouped for better legibility. We split the \
473 families into three groups, corresponding to whether they can be \
saturated by a (fully causal) distribution compatible with a fixed causal \
order, one compatible with a dynamical causal order, or whether they can only \
be saturated by non-fully-causal 2-causal correlations. We further break down \
the families within each of these groups based on whether we were able to \
violate them using classical process matrices and instruments (i.e., which \
are all diagonal in a given computational basis) acting on two-dimensional \
(qubit) incoming and outgoing Hilbert spaces for each party, using quantum \
process matrices and instruments (again with qubit systems for each party), \
or whether no violation was found with process matrices."
}], "Text"],

Cell["\<\
Firstly, as mentioned in the main text, all but 37 of these families (i.e., \
436 of them) can be saturated with deterministic correlations compatible with \
a fixed causal order. A minimal set of such correlations is the following\
\>", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", "1"], "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "0"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", 
       StyleBox["0",
        FontSlant->"Plain"]}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "\[CirclePlus]", "y"}], ")"}], "z"}]}]]}]}], ",", 
   "     ", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", "2"], "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "0"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", 
       StyleBox["xy",
        FontSlant->"Italic"]}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "\[CirclePlus]", "y"}], ")"}], "z"}]}]]}]}], ",", 
   "     ", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", "3"], "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "0"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", "0"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "\[CirclePlus]", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"y", "\[CirclePlus]", "1"}], ")"}], "z"}]}]]}]}], ",", 
   "     ", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", "4"], "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "0"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "\[CirclePlus]", "1"}], ")"}], 
        StyleBox["y",
         FontSlant->"Italic"]}]}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "\[CirclePlus]", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"y", "\[CirclePlus]", "1"}], ")"}], "z"}]}]]}]}], ",", 
   "     ", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", "5"], "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "x"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", 
       StyleBox[
        RowBox[{"x", 
         StyleBox["y",
          FontSlant->"Italic"]}]]}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       RowBox[{
        RowBox[{
         StyleBox["(",
          FontSize->10], 
         RowBox[{
          StyleBox["xy",
           FontSlant->"Italic"], "\[CirclePlus]", "x", "\[CirclePlus]", "1"}],
          ")"}], "z"}]}]]}]}], ","}], TraditionalForm]], "Equation"],

Cell[TextData[{
 "all of which are compatible with the causal order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "\[Precedes]", "B", "\[Precedes]", "C"}], TraditionalForm]]],
 ", and which together allow all 436 of these families to be saturated.",
 StyleBox[" ",
  FontColor->RGBColor[1, 0.5, 0]],
 StyleBox["Of these, we were able to find violations of the following 267 \
families using classical process matrices and instruments (with \
two-dimensional systems for each party): ",
  FontColor->GrayLevel[0]]
}], "Text",
 InitializationCell->True],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"DecomposeInequality", "/@", 
    RowBox[{
    "fixedOrderSaturableClassicalPMViolableIneqs", "\[LeftDoubleBracket]", 
     RowBox[{"i", ";;", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"i", "+", "n", "-", "1"}], ",", 
        RowBox[{
        "Length", "@", "fixedOrderSaturableClassicalPMViolableIneqs"}]}], 
       "]"}]}], "\[RightDoubleBracket]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "10", ",", "\"\<Number of Inequalities to Show\>\""}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "10", ",", "20", ",", "50", ",", "100", ",", 
       RowBox[{
       "Length", "@", "fixedOrderSaturableClassicalPMViolableIneqs"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\"\<Starting with Inequality #\>\""}], 
      "}"}], ",", "1", ",", 
     RowBox[{"Length", "@", "fixedOrderSaturableClassicalPMViolableIneqs"}], 
     ",", "20", ",", 
     RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "}"}], ",", 
   RowBox[{"SaveDefinitions", "\[Rule]", "True"}]}], "]"}]], "Input"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`i$$ = 1, $CellContext`n$$ = 10, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`n$$], 10, "Number of Inequalities to Show"}, {1, 5, 
      10, 20, 50, 100, 267}}, {{
       Hold[$CellContext`i$$], 1, "Starting with Inequality #"}, 1, 267, 20}},
     Typeset`size$$ = {
    609.7000002861023, {174.27593994140625`, 11.80792236328125}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    False, $CellContext`n$4362350$$ = 0, $CellContext`i$4362351$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`i$$ = 1, $CellContext`n$$ = 10}, 
      "ControllerVariables" :> {
        Hold[$CellContext`n$$, $CellContext`n$4362350$$, 0], 
        Hold[$CellContext`i$$, $CellContext`i$4362351$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Map[$CellContext`DecomposeInequality, 
        Part[$CellContext`fixedOrderSaturableClassicalPMViolableIneqs, 
         Span[$CellContext`i$$, 
          Min[$CellContext`i$$ + $CellContext`n$$ - 1, 
           
           Length[$CellContext`fixedOrderSaturableClassicalPMViolableIneqs]]]]\
], "Specifications" :> {{{$CellContext`n$$, 10, 
          "Number of Inequalities to Show"}, {1, 5, 10, 20, 50, 100, 
         267}}, {{$CellContext`i$$, 1, "Starting with Inequality #"}, 1, 267, 
         20, Appearance -> "Labeled"}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{653., {149., 155.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    Initialization:>({$CellContext`DecomposeInequality[
         Pattern[$CellContext`u, 
          Blank[]]] := {
         Part[$CellContext`u, 1], 
         Part[$CellContext`u, 
          Span[2, 3]], 
         Part[$CellContext`u, 
          Span[4, 5]], 
         Part[$CellContext`u, 
          Span[6, 7]], 
         Part[$CellContext`u, 
          Span[8, 11]], 
         Part[$CellContext`u, 
          Span[12, 15]], 
         Part[$CellContext`u, 
          Span[16, 19]], 
         Part[$CellContext`u, 
          Span[
          20, 27]]}, $CellContext`fixedOrderSaturableClassicalPMViolableIneqs = \
CompressedData["
1:eJy1mltu5DYQRSnZk3xkCfnKlrKELCBZf+bljJEu4Ob41oNSh4AgtlqsU2+y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        "]}; Typeset`initDone$$ = True),
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output"]
}, Open  ]],

Cell["\<\
For the remaining 169 such families given below we found violations using \
process matrices when we extended our search beyond classical process \
matrices to general qubit systems.\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"DecomposeInequality", "/@", 
    RowBox[{
    "fixedOrderSaturableQuantumPMViolableIneqs", "\[LeftDoubleBracket]", 
     RowBox[{"i", ";;", 
      RowBox[{"Min", "[", 
       RowBox[{
        RowBox[{"i", "+", "n", "-", "1"}], ",", 
        RowBox[{
        "Length", "@", "fixedOrderSaturableQuantumPMViolableIneqs"}]}], 
       "]"}]}], "\[RightDoubleBracket]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "10", ",", "\"\<Number of Inequalities to Show\>\""}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "10", ",", "20", ",", "50", ",", "100", ",", 
       RowBox[{"Length", "@", "fixedOrderSaturableQuantumPMViolableIneqs"}]}],
       "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\"\<Starting with Inequality #\>\""}], 
      "}"}], ",", "1", ",", 
     RowBox[{"Length", "@", "fixedOrderSaturableQuantumPMViolableIneqs"}], 
     ",", "20", ",", 
     RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "}"}], ",", 
   RowBox[{"SaveDefinitions", "\[Rule]", "True"}]}], "]"}]], "Input"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`i$$ = 1, $CellContext`n$$ = 10, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`n$$], 10, "Number of Inequalities to Show"}, {1, 5, 
      10, 20, 50, 100, 169}}, {{
       Hold[$CellContext`i$$], 1, "Starting with Inequality #"}, 1, 169, 20}},
     Typeset`size$$ = {
    609.7000002861023, {174.27593994140625`, 11.80792236328125}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    False, $CellContext`n$4362394$$ = 0, $CellContext`i$4362395$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`i$$ = 1, $CellContext`n$$ = 10}, 
      "ControllerVariables" :> {
        Hold[$CellContext`n$$, $CellContext`n$4362394$$, 0], 
        Hold[$CellContext`i$$, $CellContext`i$4362395$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Map[$CellContext`DecomposeInequality, 
        Part[$CellContext`fixedOrderSaturableQuantumPMViolableIneqs, 
         Span[$CellContext`i$$, 
          Min[$CellContext`i$$ + $CellContext`n$$ - 1, 
           Length[$CellContext`fixedOrderSaturableQuantumPMViolableIneqs]]]]],
       "Specifications" :> {{{$CellContext`n$$, 10, 
          "Number of Inequalities to Show"}, {1, 5, 10, 20, 50, 100, 
         169}}, {{$CellContext`i$$, 1, "Starting with Inequality #"}, 1, 169, 
         20, Appearance -> "Labeled"}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{653., {149., 155.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    Initialization:>({$CellContext`DecomposeInequality[
         Pattern[$CellContext`u, 
          Blank[]]] := {
         Part[$CellContext`u, 1], 
         Part[$CellContext`u, 
          Span[2, 3]], 
         Part[$CellContext`u, 
          Span[4, 5]], 
         Part[$CellContext`u, 
          Span[6, 7]], 
         Part[$CellContext`u, 
          Span[8, 11]], 
         Part[$CellContext`u, 
          Span[12, 15]], 
         Part[$CellContext`u, 
          Span[16, 19]], 
         Part[$CellContext`u, 
          Span[
          20, 27]]}, $CellContext`fixedOrderSaturableQuantumPMViolableIneqs = \
CompressedData["
1:eJytmm2OGzcQRClpN5fIr1wpR8gBknPlirHXmxWgBsrPVc0ejQgMhhoN+7G/
Ka//+OufP/++rrX+/bp+/7r++/z8/Lqt+7P7uDzu989vcr+P98dV8+vjqjVv
8u6buXYsXb9j6b4Sq969j5swf3tcJaeuGpSr+3h/yHqX687S9cW6gnWRqwZl
k32DXt8eNlQ71L1kqH2V5WTXfksnnX+Dv2rQ9pf1q++pK/1JJlldHO5YJbvm
b/JMbTiJwx3rcoKVfJ5YxZiylHkze9U584B7cXGocUE/l6+Lq/ZSuVezJ+6N
LBfzJftozPP6/rAh9VL967Pai3PqqXlSe/yOXFbddI2Trzaq57qnG94j62Jk
pdjoYv4oK/khsdY6xnJ1QmXpOGND9ZPu8Sbrlsii/aiv5qeyXF9y/iq5zlcl
R+uozpVVsqgXbdmx1Ka0pbLUT7yXDJVDbr3LvdSzYqks1fO2ft47+WpjZZY/
VT+ybniXdmIu7fLP2VDj7E3kqQzGIXXS/birWG8ip+67/NKax7VdfvF97Tu7
esizSg3qShbjvPKDLJWR7KdxVXq5nlTvu9pTI/nPxUuxXF9WfyUddjWM1wd6
JXPF1XWnl+qeziUdi2ebjqV5W89Y8xOrvmf/c/ZW35Kl+fxhzgBr/RwXXF97
2p17mWc7Fpkdy519XGwkFn3CfXMvbt0R1lQvcid60Sbaq8hydT3p1rHYv5Jt
1sp21LljaW6yV05ZTkfHcmcGlbc72/D8lPIr6aBs7v/Z/CLL2S2xjuaX7tHZ
sGPpvtweHYuxoTVQR4r5pJtjsS+5fHByqe8uDhlrTsYyspwefNaxuGd37mSu
HIlD1jzaUAfrl+o/iUP2ZXeOWPJO16vPsNRGyqKuR1md35NeXWxcGpbrhc5e
XV3Z5bI7803PNswJ+kNZLi9pByc76dr5S2PAMbvfy8rimbTmU5bzW2Kla8Jy
/bnrlSov1UP3O1ZZNXZ6Jf2Kxb6htTb1gJRLXM/8Ios2m7Dcb3Od71hn9dJ5
x3Ix0bFoA84dq6uJendxWPvp8ot9SGWxtuqctlLfaa/oWF1NqmeT2LisHBuT
/qB7cX7RvWjcdyyeL3Y27OLC6UV77/Z9Jua1X6lfdaT4ox702StYrItTVtej
XF/c2bCrvR2LOrJmnGGxRnWsVAt034mluaFyWfvSO7Rrx9rFvOMfjXkXg1PW
WnMbppxJ+0+sK+6O5eJDdeQ+dU2X02Q5+buY7mzscrtj7WK8+302YbEXqaxd
zDsb69qP5v9UMHdcHOoeuvwqlotZ2tDp4PKV7+qzO4vnXecjZ7ua787Fdf0I
f192OZZqCHMg1aiOpTmZ5Ds9uL7mieX2mFi0MVn1jmM5Gc6GrqekWrwMizUn
sfSdaU/pWJ0NyXIxtfNX0oP+cHLZ9+mzjsU4TL2qi0OdF4v1s6txTu+kj67p
WK4/TPUmS2Njx+p8/yrWERte1q/yj9iQcd7ZsGNP9XKxxXPLWZbL412cJ84z
rJ1enX6JlWQdtaHOHYvzbu/uXOHyem1YE712OTDVy51ZOpbb547l1vG7Se+c
1A2Xr9TZ+Svpk/RyccF1/Oxy0MXMhDWpC/ye8bhjudjoWLr+CKurO4mV6nGK
jSnrFX052WuZ78/2ys435L6a9cxnd60XsabPJqxn8svpdoTV9emzLJ7nOVgL
yWB8vIrl9JuyXI9/xoY671jUy8nunl8xf5aV5jqumDsWeU5OvTs5V3U2TCwn
J503nEzH6s4bXR15ph525w0dZHEPExseYZ0526QakHRyZxjXmzsW5bMP6zvK
ZZ4ou2N1dWMtz+78lliMdTcmfVnnO1byl2MdrYfJ11yva56tUZStdzd/Npe7
+CDHsZSp7JoXi/3Q9cmUTyn/uCeynE2SjxgbZKWYJ8vplfJrVxPrmWMl3i4W
doMslburvWdtOPX9jlU85f7A31MoR9/dnT0mNcrFWfJVVzcmscHYmrC6+p8G
WalndHqpX7u6mlhce5Tl3lOWy5VJrHU5rtcn/n0+DVcbOrkuPiYsZzv3+Qyr
89e0Fk5YzO9kw1foNWFNdDnKon8c/xUsl1fuHcfks47V5W/au1tfn4+wJnPK
0DlZLs52n5+NwxTbnd8Sk8861k7+s/7a2WyyF87J7Vhpv4mVxjOsrlZMhmOl
+OCzxE5ryEoxr/Imn7s43LG6XJ3EyxlW599dLk9YzmZTvXasI/6ZDMfqeDpS
3KXxP2urtWc=
        "]}; Typeset`initDone$$ = True),
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output"]
}, Open  ]],

Cell["", "Text"],

Cell["\<\
A further 15 families of inequalities can be saturated with deterministic \
correlations compatible with dynamical causal orders (and are therefore fully \
causal). A minimal set of such correlations is the following:\
\>", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", "6"], "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "0"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", 
       StyleBox["xyz",
        FontSlant->"Italic"]}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "\[CirclePlus]", "1"}], ")"}], 
        StyleBox["yz",
         FontSlant->"Italic"]}]}]]}]}], ",", "    ", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", "7"], "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "0"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", 
       RowBox[{
        StyleBox["xy",
         FontSlant->"Italic"], "(", 
        RowBox[{"z", "\[CirclePlus]", "1"}], ")"}]}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       RowBox[{
        RowBox[{
         StyleBox["(",
          FontSlant->"Italic"], 
         RowBox[{
          StyleBox["x",
           FontSlant->"Italic"], "\[CirclePlus]", 
          StyleBox["1",
           FontSlant->"Plain"]}], 
         StyleBox[")",
          FontSlant->"Italic"]}], 
        StyleBox["yz",
         FontSlant->"Italic"]}]}]]}]}], ",", "    ", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", "8"], "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "0"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", 
       RowBox[{
        StyleBox["xy",
         FontSlant->"Italic"], "(", 
        RowBox[{"z", "\[CirclePlus]", "1"}], ")"}]}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "\[CirclePlus]", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"y", "\[CirclePlus]", "1"}], ")"}], 
        StyleBox["z",
         FontSlant->"Italic"]}]}]]}]}], ","}], TraditionalForm]], "Equation"],

Cell[TextData[{
 "which are all compatible with ",
 Cell[BoxData[
  FormBox["A", TraditionalForm]]],
 "acting first, and when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", "0"}], TraditionalForm]]],
 " one has the causal order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "\[Precedes]", "B", "\[Precedes]", "C"}], TraditionalForm]]],
 " while when ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", "1"}], TraditionalForm]]],
 " one has ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "\[Precedes]", "C", "\[Precedes]", "B"}], TraditionalForm]]],
 ". Of these, we only found a violation using classical process matrices (and \
instruments) for the following two inequalities:"
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecomposeInequality", "/@", 
  "dynamicalOrderSaturableClassicalPMViolableIneqs"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "3", ",", "2", ",", "3", ",", "3", ",", "2", ",", 
       "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
but we nonetheless found violations of the other 13 such families below using \
process matrices when we considered non-classical (i.e., quantum) process \
matrices\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecomposeInequality", "/@", 
  "dynamicalOrderSaturableQuantumPMViolableIneqs"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "3", ",", "4", ",", "3", ",", "4", ",", "4", ",", "3", ",", 
       "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "2", ",", "1", ",", "2", ",", "2", ",", "1", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
       "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "4", ",", "0", ",", "4", ",", "2", ",", "2", ",", "4", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
       "1"}], "}"}]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell["", "Text"],

Cell["\<\
Finally, the remaining 22 families of 2-causal inequalities can all be \
saturated by the deterministic 2-causal (but not fully causal) correlation\
\>", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", "9"], "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "0"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "\[CirclePlus]", "z"}], ")"}], "y"}]}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "\[CirclePlus]", "y"}], ")"}], "z"}]}]]}]}], ","}], 
  TraditionalForm]], "Equation"],

Cell[TextData[{
 "which is compatible with the (\[OpenCurlyDoubleQuote]coarse-grained\
\[CloseCurlyDoubleQuote]) causal order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "\[Precedes]", 
    RowBox[{"{", 
     RowBox[{"B", ",", "C"}], "}"}]}], TraditionalForm]]],
 ". We found violations of the following 15 of these families using classical \
process matrices: "
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecomposeInequality", "/@", 
  "noncausal2causalSaturableClassicalPMViolableIneqs"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "9"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "8", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "8", ",", "8", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "7", ",", "5", ",", "5", ",", "7", ",", "5", ",", "7", ",", 
       "7"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "6", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "6", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "7", ",", "7", ",", "3", ",", "7", ",", "7", ",", "7", ",", 
       "7"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "7"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6", ",", "6", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "6", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "5", ",", "5", ",", "3", ",", "5", ",", "5", ",", "5", ",", 
       "5"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "7"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "0", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", 
       "5"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "6"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "5", ",", "5", ",", "0", ",", "5", ",", "5", ",", "5", ",", 
       "5"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "6"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "5", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "4", ",", "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", 
       "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "6"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", "4", ",", "0", ",", 
       "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "4", ",", "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", 
       "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
       "4"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", 
       "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "2", ",", "0", ",", "0", ",", "2", ",", "0", ",", "2", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", 
       "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",", 
       "2"}], "}"}]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
and violations of a further 5 when we considered quantum process matrices :\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecomposeInequality", "/@", 
  "noncausal2causalSaturableQuantumPMViolableIneqs"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "8"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "7", ",", "7", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", 
       "6"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
       "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "3", ",", "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", 
       "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
       "3"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
       "3"}], "}"}]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell["\<\
The remaining 2 such inequalities are those for which, as discussed in the \
main text, we were unable to find violations using process matrices:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecomposeInequality", "/@", 
  "noncausal2causalSaturableNoViolation"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       "1"}], "}"}]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The 1st of these corresponds to the inequality ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "2"], "\[GreaterEqual]", "0"}], TraditionalForm]]],
 " in the main text, while the 2nd one can be written as"
}], "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", "A"], "(", 
        RowBox[{"0", 
         RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", "B"], "(", 
        RowBox[{"0", 
         RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], "-", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["AB",
          FontSlant->"Italic"]], "(", 
        RowBox[{"00", 
         RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}], " ", "+", " ", 
     RowBox[{
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", "B"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "010"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", "C"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "001"}]}], ")"}], "-", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["BC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"11", 
         RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}], " ", "+", " ", 
     RowBox[{
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", "A"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "100"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", "C"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "001"}]}], ")"}], "-", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["AC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"11", 
         RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}]}], " ", "\[GreaterEqual]", " ", 
    RowBox[{"-", "1"}]}], ","}], TraditionalForm]], "Equation"],

Cell[TextData[{
 "which corresponds to parties ",
 StyleBox["A",
  FontSlant->"Italic"],
 " and ",
 StyleBox["B",
  FontSlant->"Italic"],
 " playing a symmetry of a conditional \[OpenCurlyDoubleQuote]lazy \
guess-your-neighbour\[CloseCurlyQuote]s input\[CloseCurlyDoubleQuote] (LGYNI) \
game between them (conditioned on party ",
 StyleBox["C",
  FontSlant->"Italic"],
 " having the input 1), and the other two pairs of parties playing the \
standard form of the conditional LGYNI input between them (conditioned on the \
third party having the input 0)."
}], "Text"],

Cell["", "Text"],

Cell["\<\
To finish with, we recall that the full set of (nontrivial) facet inducing \
inequalities can be obtained by generating all symmetries of the inequality \
families given above under the exchange of parties and relabelling of inputs \
and outputs.\
\>", "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some 2-causal inequalities of particular interest", "Section"],

Cell["\<\
As discussed in the main text, there is particular interest in inequalities \
that display certain symmetries under the exchange of parties. There are 3 \
families of nontrivial inequalities which are (or more precisely, such that \
certain inequalities in the families are) completely symmetric under the \
exchange of parties:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecomposeInequality", "/@", "permutationSymmetricIneqs"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
       "3"}], "}"}]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The first 2 of these correspond to the inequalities ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "1"], "\[GreaterEqual]", "0"}], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "2"], "\[GreaterEqual]", "0"}], TraditionalForm]]],
 " in the main text, respectively. The 3rd one can be written in the nicer \
form"
}], "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"5", " ", "+", " ", 
     RowBox[{
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", "A"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "100"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", "B"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "010"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", "C"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "001"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}], " ", "-", " ", 
     RowBox[{"2", 
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", 
         StyleBox["AB",
          FontSlant->"Italic"]], "(", 
        RowBox[{"11", 
         RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], " ", "+", " ", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["BC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"11", 
         RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["AC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"11", 
         RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}], " ", "-", " ", 
     RowBox[{"3", 
      RowBox[{
       SubscriptBox["P", 
        StyleBox["ABC",
         FontSlant->"Italic"]], "(", 
       RowBox[{"000", 
        RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}]}]}], " ", 
    "\[GreaterEqual]", " ", "0"}], ","}], TraditionalForm]], "Equation"],

Cell[TextData[{
 StyleBox["and is saturated for instance by the 2-causal correlation ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "9"], TraditionalForm]],
  FontColor->GrayLevel[0]],
 StyleBox[" given above that is compatible with the (",
  FontColor->GrayLevel[0]],
 "\[OpenCurlyDoubleQuote]coarse-grained\[CloseCurlyDoubleQuote]",
 StyleBox[") causal order ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "\[Precedes]", 
    RowBox[{"{", 
     RowBox[{"B", ",", "C"}], "}"}]}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 StyleBox[".",
  FontColor->GrayLevel[0]]
}], "Text"],

Cell["", "Text"],

Cell["\<\
A further 4 families of inequalities (have versions that) are symmetric under \
cyclic permutations of parties up to a relabelling of the outputs:\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DecomposeInequality", "/@", 
  "cyclicPermutationSymmetricIneqs"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "0"}], "}"}]}], "}"}]}], "}"}]], "Output"]
}, Open  ]],

Cell[TextData[{
 "The 1st of these corresponds to the inequality ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "3"], "\[GreaterEqual]", "0"}], TraditionalForm]]],
 " in the main text. The remaining 3 can be written in nicer forms and \
interpreted as games in the following way."
}], "Text"],

Cell["The 2nd in the list can be written", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", "A"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", "B"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", "C"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}], "-", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"111", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}]}], "\[GreaterEqual]", 
    "0"}], ","}], TraditionalForm]], "Equation"],

Cell["\<\
which can be expressed as a causal game (assuming, as always, a uniform \
distribution over the inputs) in the form\
\>", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"P", 
    StyleBox["(",
     FontSize->14], 
    RowBox[{
     RowBox[{
      StyleBox["xy",
       FontSlant->"Italic"], "(", 
      RowBox[{"a", "\[CirclePlus]", "z"}], ")"}], "=", 
     RowBox[{
      RowBox[{
       StyleBox["yz",
        FontSlant->"Italic"], "(", 
       RowBox[{"b", "\[CirclePlus]", "x"}], ")"}], "=", 
      RowBox[{
       RowBox[{
        StyleBox["zx",
         FontSlant->"Italic"], "(", 
        RowBox[{"c", "\[CirclePlus]", "y"}], ")"}], "=", "0"}]}]}], 
    StyleBox[")",
     FontSize->14]}], " ", "\[LessEqual]", " ", 
   RowBox[{"7", "/", "8."}]}], TraditionalForm]], "Equation"],

Cell[TextData[{
 "The interpretation of this game is that each party, whenever they receive \
the input 1 and their right-hand neighbour also has the input 1, must output \
the input of their left-hand neighbour. We note that the interpretation of \
this game is very similar to that of the first inequality above (i.e., ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "3"], "\[GreaterEqual]", "0"}], TraditionalForm]]],
 ") described in the main text, except that the condition for a party to make \
a guess corresponds to their right-hand neighbour receiving 1 instead 0. The \
asymmetry between the two inputs in the lazy scenario breaks the symmetry \
between these two games."
}], "Text"],

Cell["The 3rd inequality in the list can be written", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "+", " ", 
     RowBox[{
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", "A"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "100"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", "B"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "010"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", "C"], "(", 
        RowBox[{"1", 
         RowBox[{"\[LeftBracketingBar]", "001"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}], " ", "-", " ", 
     RowBox[{
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", 
         StyleBox["AB",
          FontSlant->"Italic"]], "(", 
        RowBox[{"01", 
         RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["BC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"01", 
         RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["AC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"10", 
         RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}], " ", "-", " ", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["ABC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"111", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}]}], " ", 
    "\[GreaterEqual]", " ", "0"}], ","}], TraditionalForm]], "Equation"],

Cell["\<\
which can be interpreted as a LGYNI-type game that can be written\
\>", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"P", 
     StyleBox["(",
      FontSize->14], 
     RowBox[{
      RowBox[{"x", "(", 
       RowBox[{"a", "\[CirclePlus]", "z"}], ")"}], "=", 
      RowBox[{
       RowBox[{"y", "(", 
        RowBox[{"b", "\[CirclePlus]", "x"}], ")"}], "=", 
       RowBox[{
        RowBox[{"z", "(", 
         RowBox[{"c", "\[CirclePlus]", "y"}], ")"}], "=", "0"}]}]}], 
     StyleBox[")",
      FontSize->14]}], " ", "\[LessEqual]", " ", 
    RowBox[{"3", "/", "4"}]}], ","}], TraditionalForm]], "Equation"],

Cell["\<\
where the goal is for each party, whenever they receive the input 1, to guess \
the input of their left-hand neighbour.\
\>", "Text"],

Cell["Finally, the 4th inequality in the list can be written", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"3", "-", 
     RowBox[{
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", 
         StyleBox["AB",
          FontSlant->"Italic"]], "(", 
        RowBox[{"01", 
         RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["BC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"01", 
         RowBox[{"\[LeftBracketingBar]", "011"}]}], ")"}], "+", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["AC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"10", 
         RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}], " ", "-", " ", 
     RowBox[{
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       RowBox[{
        SubscriptBox["P", 
         StyleBox["ABC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"000", 
         RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}], " ", "+", " ", 
       RowBox[{
        SubscriptBox["P", 
         StyleBox["ABC",
          FontSlant->"Italic"]], "(", 
        RowBox[{"111", 
         RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}]}], 
      StyleBox["]",
       FontSize->14]}]}], " ", "\[GreaterEqual]", " ", "0"}], ","}], 
  TraditionalForm]], "Equation"],

Cell["\<\
which can be interpreted as a causal game that can be written\
\>", "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"P", 
     RowBox[{
      StyleBox["(",
       FontSize->16], 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["xy",
          FontSlant->"Italic"], "(", 
         RowBox[{"z", "\[CirclePlus]", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          StyleBox["ab",
           FontSlant->"Italic"], "\[CirclePlus]", 
          StyleBox["b",
           FontSlant->"Italic"], "\[CirclePlus]", "1"}], ")"}]}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          StyleBox["yz",
           FontSlant->"Italic"], "(", 
          RowBox[{"x", "\[CirclePlus]", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           StyleBox["bc",
            FontSlant->"Italic"], "\[CirclePlus]", 
           StyleBox["c",
            FontSlant->"Italic"], "\[CirclePlus]", "1"}], ")"}]}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           StyleBox["xz",
            FontSlant->"Italic"], "(", 
           RowBox[{"y", "\[CirclePlus]", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            StyleBox["ac",
             FontSlant->"Italic"], "\[CirclePlus]", "a", "\[CirclePlus]", 
            "1"}], ")"}]}], "=", 
         RowBox[{
          RowBox[{
           StyleBox["xyz",
            FontSlant->"Italic"], "(", 
           RowBox[{
           "a", "\[CirclePlus]", "b", "\[CirclePlus]", "c", "\[CirclePlus]", 
            StyleBox["ab",
             FontSlant->"Italic"], "\[CirclePlus]", 
            StyleBox["bc",
             FontSlant->"Italic"], "\[CirclePlus]", 
            StyleBox["ac",
             FontSlant->"Italic"]}], ")"}], "=", "0"}]}]}]}], 
      StyleBox[")",
       FontSize->16]}]}], " ", "\[LessEqual]", " ", 
    RowBox[{"7", "/", "8"}]}], ","}], TraditionalForm]], "Equation"],

Cell[TextData[StyleBox["where the goal of the game is that, whenever two \
parties' inputs are 1 and the third party's input is 0, the rightmost of the \
2 parties with input 1 should output 1 and the other two parties should \
output 0; and whenever all three parties' inputs are all 1, all parties \
should have the same output (either 0 or 1).",
 FontColor->GrayLevel[0]]], "Text"],

Cell[TextData[{
 StyleBox["While each of these four inequalities can each be saturated by (at \
least) one of the fixed-order causal correlations ",
  FontColor->GrayLevel[0]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "1"], TraditionalForm]]],
 "\[Dash]",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["P", "5"]}], TraditionalForm]]],
 " given above, no single one of these correlations saturates all of these 4 \
inequalities. It is interesting to note that they can all be saturated by the \
(fully) causal correlation"
}], "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"P", "(", 
     RowBox[{
      StyleBox["abc",
       FontSlant->"Italic"], "|", 
      StyleBox["xyz",
       FontSlant->"Italic"]}], ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Delta]", 
      RowBox[{"a", ",", " ", "x"}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"b", ",", " ", 
       StyleBox["xy",
        FontSlant->"Italic"]}]], 
     SubscriptBox["\[Delta]", 
      RowBox[{"c", ",", " ", 
       StyleBox["yz",
        FontSlant->"Italic"]}]]}]}], ","}], TraditionalForm]], "Equation"],

Cell[TextData[{
 "which is again compatible with the fixed order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "\[Precedes]", "B", "\[Precedes]", "C"}], TraditionalForm]]],
 "."
}], "Text"],

Cell["", "Text"],

Cell[TextData[{
 "In addition to the inequality ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["I", "3"], "\[GreaterEqual]", "0"}], TraditionalForm]]],
 " in the main text, the only other non-trivial inequality (or family \
thereof) that is also a facet of the fully causal polytope for the same \
scenario is the following:"
}], "Text"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{
      SubscriptBox["P", "A"], "(", 
      RowBox[{"1", 
       RowBox[{"\[LeftBracketingBar]", "100"}]}], ")"}], "+", 
     RowBox[{
      SubscriptBox["P", "B"], "(", 
      RowBox[{"1", 
       RowBox[{"\[LeftBracketingBar]", "010"}]}], ")"}], "-", 
     RowBox[{
      SubscriptBox["P", "B"], "(", 
      RowBox[{"1", 
       RowBox[{"\[LeftBracketingBar]", "110"}]}], ")"}], "-", 
     RowBox[{
      SubscriptBox["P", 
       StyleBox["AC",
        FontSlant->"Italic"]], "(", 
      RowBox[{"11", 
       RowBox[{"\[LeftBracketingBar]", "101"}]}], ")"}], "+", 
     RowBox[{
      SubscriptBox["P", "C"], "(", 
      RowBox[{"1", 
       RowBox[{"\[LeftBracketingBar]", "111"}]}], ")"}]}], "\[GreaterEqual]", 
    "0"}], ","}], TraditionalForm]], "Equation"],

Cell[TextData[{
 StyleBox["which has no particularly nice symmetry, and is saturated, for \
instance, by the fully causal correlation",
  FontColor->GrayLevel[0]],
 StyleBox[" ",
  FontColor->RGBColor[1, 0, 1]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "2"], TraditionalForm]]],
 " given above compatible with the fixed causal order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "\[Precedes]", "B", "\[Precedes]", "C"}], TraditionalForm]]],
 "."
}], "Text"],

Cell["", "Text"],

Cell[CellGroupData[{

Cell["References", "Subsection"],

Cell[TextData[{
 "[1] A. A. Abbott, C. Giarmatzi, F. Costa, and C. Branciard, Multipartite \
causal correlations: Polytopes and inequalities, ",
 ButtonBox["Phys. Rev. A ",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://doi.org/10.1103/PhysRevA.94.032131"], None},
  ButtonNote->"http://doi.org/10.1103/PhysRevA.94.032131"],
 StyleBox[ButtonBox["94",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://doi.org/10.1103/PhysRevA.94.032131"], None},
  ButtonNote->"http://doi.org/10.1103/PhysRevA.94.032131"],
  FontWeight->"Bold"],
 ButtonBox[", 032131 (2016)",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://doi.org/10.1103/PhysRevA.94.032131"], None},
  ButtonNote->"http://doi.org/10.1103/PhysRevA.94.032131"],
 "."
}], "Text",
 CellTags->"Ref1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1241, 1302},
WindowMargins->{{606, Automatic}, {Automatic, 0}},
Visible->True,
ScrollingOptions->{"VerticalScrollRange"->Fit},
ShowCellBracket->Automatic,
CellContext->Notebook,
TrackCellChangeTimes->False,
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "JournalArticle.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Ref1"->{
  Cell[270939, 6205, 776, 21, 20, "Text",
   CellTags->"Ref1"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Ref1", 272277, 6248}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[1486, 35, 119, 1, 58, "Title"],
Cell[CellGroupData[{
Cell[1630, 40, 467, 20, 44, "Author"],
Cell[2100, 62, 424, 11, 44, "Institution"],
Cell[2527, 75, 20, 0, 19, "Abstract"],
Cell[2550, 77, 1092, 16, 75, "Abstract"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3679, 98, 76, 0, 47, "Section"],
Cell[3758, 100, 299, 5, 35, "Text"],
Cell[4060, 107, 3707, 120, 47, "Equation"],
Cell[7770, 229, 621, 21, 27, "Text"],
Cell[8394, 252, 440, 13, 36, "Equation"],
Cell[8837, 267, 751, 18, 42, "Text"],
Cell[9591, 287, 464, 14, 36, "Equation"],
Cell[10058, 303, 22, 0, 20, "Text"],
Cell[10083, 305, 4668, 153, 47, "Equation"],
Cell[14754, 460, 51, 0, 20, "Text"],
Cell[14808, 462, 1194, 37, 54, "Text"],
Cell[CellGroupData[{
Cell[16027, 503, 332, 7, 31, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[16362, 512, 512, 11, 31, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[16877, 525, 1046, 22, 31, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[17926, 549, 358, 9, 31, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[18287, 560, 98182, 1874, 2559, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[116472, 2436, 62214, 1188, 1628, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[178689, 3626, 931, 19, 51, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[179623, 3647, 4966, 96, 146, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[184592, 3745, 5704, 110, 184, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[190299, 3857, 2032, 40, 70, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[192334, 3899, 920, 19, 51, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[193257, 3920, 579, 12, 70, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[193839, 3934, 1276, 26, 51, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[195118, 3962, 1649, 33, 70, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[196770, 3997, 913, 19, 51, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[197698, 4019, 16, 0, 19, "Text"],
Cell[197717, 4021, 1243, 21, 84, "Text"],
Cell[198963, 4044, 255, 4, 20, "Text"],
Cell[199221, 4050, 3330, 118, 29, "Equation"],
Cell[202554, 4170, 550, 13, 35, "Text",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[203129, 4187, 1205, 31, 70, "Input"],
Cell[204337, 4220, 6560, 126, 321, "Output"]
}, Open  ]],
Cell[210912, 4349, 206, 4, 20, "Text"],
Cell[CellGroupData[{
Cell[211143, 4357, 1189, 30, 70, "Input"],
Cell[212335, 4389, 5250, 104, 321, "Output"]
}, Open  ]],
Cell[217600, 4496, 16, 0, 20, "Text"],
Cell[217619, 4498, 241, 4, 20, "Text"],
Cell[217863, 4504, 2371, 82, 29, "Equation"],
Cell[220237, 4588, 688, 22, 35, "Text"],
Cell[CellGroupData[{
Cell[220950, 4614, 117, 2, 31, "Input"],
Cell[221070, 4618, 1345, 40, 51, "Output"]
}, Open  ]],
Cell[222430, 4661, 188, 4, 20, "Text"],
Cell[CellGroupData[{
Cell[222643, 4669, 115, 2, 31, "Input"],
Cell[222761, 4673, 8451, 249, 260, "Output"]
}, Open  ]],
Cell[231227, 4925, 16, 0, 20, "Text"],
Cell[231246, 4927, 171, 3, 20, "Text"],
Cell[231420, 4932, 683, 24, 29, "Equation"],
Cell[232106, 4958, 375, 10, 20, "Text"],
Cell[CellGroupData[{
Cell[232506, 4972, 119, 2, 31, "Input"],
Cell[232628, 4976, 9743, 287, 298, "Output"]
}, Open  ]],
Cell[242386, 5266, 99, 2, 20, "Text"],
Cell[CellGroupData[{
Cell[242510, 5272, 117, 2, 31, "Input"],
Cell[242630, 5276, 3283, 97, 108, "Output"]
}, Open  ]],
Cell[245928, 5376, 169, 3, 20, "Text"],
Cell[CellGroupData[{
Cell[246122, 5383, 106, 2, 31, "Input"],
Cell[246231, 5387, 1345, 40, 51, "Output"]
}, Open  ]],
Cell[247591, 5430, 249, 7, 20, "Text"],
Cell[247843, 5439, 1954, 65, 26, "Equation"],
Cell[249800, 5506, 567, 15, 35, "Text"],
Cell[250370, 5523, 16, 0, 20, "Text"],
Cell[250389, 5525, 270, 5, 20, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250696, 5535, 68, 0, 47, "Section"],
Cell[250767, 5537, 352, 6, 35, "Text"],
Cell[CellGroupData[{
Cell[251144, 5547, 92, 1, 31, "Input"],
Cell[251239, 5550, 1991, 59, 70, "Output"]
}, Open  ]],
Cell[253245, 5612, 401, 13, 20, "Text"],
Cell[253649, 5627, 1643, 54, 26, "Equation"],
Cell[255295, 5683, 638, 20, 22, "Text"],
Cell[255936, 5705, 16, 0, 20, "Text"],
Cell[255955, 5707, 170, 3, 20, "Text"],
Cell[CellGroupData[{
Cell[256150, 5714, 101, 2, 31, "Input"],
Cell[256254, 5718, 2637, 78, 89, "Output"]
}, Open  ]],
Cell[258906, 5799, 308, 8, 20, "Text"],
Cell[259217, 5809, 50, 0, 20, "Text"],
Cell[259270, 5811, 850, 29, 26, "Equation"],
Cell[260123, 5842, 139, 3, 20, "Text"],
Cell[260265, 5847, 662, 23, 26, "Equation"],
Cell[260930, 5872, 708, 13, 50, "Text"],
Cell[261641, 5887, 61, 0, 20, "Text"],
Cell[261705, 5889, 1601, 53, 26, "Equation"],
Cell[263309, 5944, 89, 2, 20, "Text"],
Cell[263401, 5948, 551, 18, 26, "Equation"],
Cell[263955, 5968, 143, 3, 20, "Text"],
Cell[264101, 5973, 70, 0, 20, "Text"],
Cell[264174, 5975, 1374, 47, 26, "Equation"],
Cell[265551, 6024, 85, 2, 20, "Text"],
Cell[265639, 6028, 1835, 57, 29, "Equation"],
Cell[267477, 6087, 384, 5, 35, "Text"],
Cell[267864, 6094, 553, 15, 35, "Text"],
Cell[268420, 6111, 563, 20, 29, "Equation"],
Cell[268986, 6133, 188, 6, 20, "Text"],
Cell[269177, 6141, 16, 0, 20, "Text"],
Cell[269196, 6143, 348, 9, 20, "Text"],
Cell[269547, 6154, 848, 27, 26, "Equation"],
Cell[270398, 6183, 462, 14, 20, "Text"],
Cell[270863, 6199, 16, 0, 20, "Text"],
Cell[CellGroupData[{
Cell[270904, 6203, 32, 0, 33, "Subsection"],
Cell[270939, 6205, 776, 21, 20, "Text",
 CellTags->"Ref1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* NotebookSignature BvpxGgsuhzuEzAw82AlRQSn5 *)

